L-equivalence and Fourier--Mukai partners of cubic fourfolds

We study L-equivalence in the Grothendieck ring of varieties and its interaction with categorical invariants of cubic fourfolds. Assuming a Derived Torelli-type criterion for Kuznetsov components and a mild condition on the discriminant of the transcendental lattice, we prove a counting formula for Fourier--Mukai partners of such cubic fourfolds. As an application, we exhibit cubic fourfolds with a fixed algebraic lattice admitting a unique non-trivial Fourier--Mukai partner, which is trivially L-equivalent to the original. Finally, we show that L-equivalence classes of cubic fourfolds are finite.

==> anc/code.txt <==
using Oscar

# ============================================================
# Lattices for cubic fourfolds
# ============================================================
#
# This script is a commented version of the proof of Proposition \ref{prop: L10 examples}.


# ------------------------------------------------------------
# Full H^4 lattice of a cubic fourfold
# ------------------------------------------------------------
# 
# Returns the full middle cohomology lattice H^4(X,Z) of a cubic fourfold
# 

function cubic_fourfold_lattice()
    M = QQMatrix(1, 1, [1])
    V = quadratic_space(QQ, M)
    P = lattice(V)

    Lpos = direct_sum(
        root_lattice(:E, 8),
        root_lattice(:E, 8),
        hyperbolic_plane_lattice(),
        hyperbolic_plane_lattice(),
        P, P, P
    )[1]

    return rescale(Lpos, -1)
end


# ------------------------------------------------------------
# Primitive H^4 lattice of a cubic fourfold
# ------------------------------------------------------------
#
# Return the primitive middle cohomology lattice of a cubic fourfold
#

function cubic_fourfold_prim_lattice()
    Lpos = direct_sum(
        hyperbolic_plane_lattice(),
        hyperbolic_plane_lattice(),
        root_lattice(:E, 8),
        root_lattice(:E, 8),
        root_lattice(:A, 2)
    )[1]
    return rescale(Lpos, -1)
end



# ============================================================
# Fourier--Mukai counting for K3 surfaces
# ============================================================
#
# This implements the standard genus-sum formula used for counting FM partners of K3 surfaces with a given Neron-Severi lattice.
# 

function FM_number(N::ZZLat)
    @req is_integral(N) "Only available for integral lattices"

    # Existence check: if there is no primitive embedding of N into the K3 lattice, such a K3 surface cannot exist.
    V = primitive_embeddings(k3_lattice(), N)
    @req V[1] "There are no K3 surfaces with this Neron--Severi lattice"

    Genus = representatives(genus(N))
    n = 0

    for L in Genus
        # Orthogonal group of the discriminant group
        orthdisc = orthogonal_group(discriminant_group(L))

        # Natural action of O(L) on A_L; we need the image size
        imageoforthogonal = discriminant_representation(L, orthogonal_group(L))

        # Add the contribution of this genus representative
        n += order(orthdisc) // order(image(imageoforthogonal)[1])
    end

    return n
end


# ------------------------------------------------------------
# Step A. Define A(X) \cong L_10
# ------------------------------------------------------------
#
# The Gram matrix here is the model of L_10 used in the proof.

L10 = rescale(
    lattice(
        quadratic_space(
            QQ,
            QQMatrix(3, 3, [3 1 1;
                            1 3 0;
                            1 0 10])
        )
    ),
    -1
)

# ------------------------------------------------------------
# Step B. Compute T(X)
# ------------------------------------------------------------
#
# We view A(X) as a primitive sublattice of the full cubic fourfold lattice and extract its orthogonal complement.
#
# Oscar returns structured data from `primitive_embeddings`. The indexing [2][1][3] means:
#   - [2] : list of embedding representatives
#   - [1] : first representative
#   - [3] : orthogonal complement lattice

T = primitive_embeddings(
        cubic_fourfold_lattice(),
        L10,
        classification = :first
    )[2][1][3]


# ------------------------------------------------------------
# Step C. Compute the possible A(X)_prim lattices
# ------------------------------------------------------------
#
# We now embed T(X) into the primitive cubic fourfold lattice and compute its orthogonal complements.
#
# These two complements should be the two lattices in the genus of A(X)_prim:
#   N  = [ 24  -3 ; -3  10 ]
#   N' = [  6  -3 ; -3  40 ]
#
# The lattice N, N' computed as an orthogonal complement is isomorphic to the lattices N in the paper. 
# An explicit change of basis for N  is given by the matrix [1  0 ; -3 1 ]
# An explicit change of basis for N' is given by the matrix [4 -1 ; -3 1 ]

emb_prim = primitive_embeddings(cubic_fourfold_prim_lattice(), T)

N       = emb_prim[2][1][3]
N_prime = emb_prim[2][2][3]




# ------------------------------------------------------------
# Step D. Verify the "H(N) = {N}" step
# ------------------------------------------------------------
#
# N' contains a vector v with v^2 = 6 and div(v) = 3.
# Therefore, N' is excluded from H(N), so H(N) = {N}.
#
# We check this by searching for such vectors in both lattices.

vectors_of_square_and_divisibility(N,       6, 3)
vectors_of_square_and_divisibility(N_prime, 6, 3)



# ------------------------------------------------------------
# Step E. Enumerate genus representatives of L_10
# ------------------------------------------------------------
#
# The proof states that the genus of L_10 has 5 lattices.
# We compute them.

G = genus_representatives(L10)

# ------------------------------------------------------------
# Step F. Identify which genus representatives contain a vector of square 10
# ------------------------------------------------------------
#
# This is used to narrow the candidates for A(Y).
# (Just G[1] and G[3] works)

vectors_of_square_and_divisibility(G[1], 10,1)
vectors_of_square_and_divisibility(G[2], 10,1)
vectors_of_square_and_divisibility(G[3], 10,1)
vectors_of_square_and_divisibility(G[4], 10,1)
vectors_of_square_and_divisibility(G[5], 10,1)

# ------------------------------------------------------------
# Step G. Among those, check existence of a vector of square 3
# ------------------------------------------------------------
#
# Only two of the five classes contain both squares 10 and 3.

vectors_of_square_and_divisibility(G[1], 3, 1)
vectors_of_square_and_divisibility(G[3], 3, 1)

# At this point, the paper's argument concludes A(Y) \cong L_10 hence X and Y are trivially L-equivalent.

# ------------------------------------------------------------
# Step H. Compute NS(S)
# ------------------------------------------------------------
#
# We get an associated K3 surface S with T(S)(-1) \cong T(X).

NS = primitive_embeddings(
        k3_lattice(),
        T,
        classification = :first
     )[2][1][3]

# ------------------------------------------------------------
# Step I. Count Fourier-Mukai partners of S
# ------------------------------------------------------------
#
# The proof claims S has no non-trivial FM partner.
# This computation should therefore return 1.

FM_number(NS)


# ============================================================
# Counting formula for Pfaffian cubic fourfolds in the style of [BBM25]
# ============================================================
#

using Oscar

Lambda = rescale(direct_sum(
    hyperbolic_plane_lattice(),
    hyperbolic_plane_lattice(),
    root_lattice(:E, 8),
    root_lattice(:E, 8),
    root_lattice(:A, 2),
)[1], -1)

Nab(a, b) = rescale(lattice(quadratic_space(
    QQ, matrix(QQ, 2, 2, [42, 3*a, 3*a, 2*b])
)), -1)

function pm_id_group(q)
    Oscar._orthogonal_group(
        q,
        TorQuadModuleMap[
            id_hom(q),
            hom(q, q, elem_type(q)[-x for x in gens(q)]),
        ];
        check=false,
    )
end

full(L) = lattice(quadratic_space(QQ, gram_matrix(L)))

function CountFMPartners(a, b)
    N = Nab(a, b)
    _, emb = primitive_embeddings(Lambda, N; classification=:first)
    T = emb[1][3]

    GT = pm_id_group(discriminant_group(T))
    GN, _ = image_in_Oq(N)

    _, extensions = Oscar._primitive_extensions_generic(T, N, GT, GN)

    return count(
        e -> is_isometric(full(lattice(e[1])), full(Lambda)),
        extensions,
    )
end


CountFMPartners(2, 7)


